Playing in the Sandbox: A Study on the Usability of Seccomp

Sandboxing restricts what applications do, and prevents exploited processes being abused; yet relatively few applications get sandboxed: why? We report a usability trial with 7 experienced Seccomp developers exploring how they approached sandboxing an application and the difficulties they faced. The developers each approached sandboxing the application differently and each came to different solutions. We highlight many challenges of using Seccomp, the sandboxing designs by the participants, and what developers think would make it easier for them to sandbox applications effectively.

==> code/p4_design.py <==
sysblocker.configure(fileopen = False, websocket_communication = True, kill_process = True)

==> code/p6_design.c <==
#allow (openat, lseek)
void write_log(const char *message) { /* ... */ }
void allow_write_log(scmp_filter_ctx *ctx) {
  if ((rc=seccomp_rule_add(ctx, SCMP_ACT_ALLOW, SCMP_SY (openat), 0)) != 0) 
    goto quit;


==> code/seccomp_example.c <==
scmp_filter_ctx ctx;
// initializing  the seccomp filter to use a deny-list (deny all system calls by default)
ctx = seccomp_init(SCMP_ACT_KILL);      
// Add a filter for the write system call and only allow it if its first argument is stdout
seccomp_rule_add(ctx, SCMP_ACT_ALLOW, SCMP_SYS(write), 1, SCMP_A0(SCMP_CMP_EQ, STDOUT_FILENO));
// load the filter to the kernel
seccomp_load(ctx);

==> code/task.c <==
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <signal.h>
#include <sys/types.h>
#include <sys/socket.h>
#include <string.h>
#include <sys/stat.h>
#include <fcntl.h>
#include <arpa/inet.h>
#include <time.h>
#include <seccomp.h>

#define WATCHDOG_LOG_FILE "/tmp/watchdog.log"
#define PORT_LOG_FILE "/tmp/port.log"

// remote server details
#define REMOTE_SERVER "45.32.177.192"
#define REMOTE_PORT 22

// write data to the log file
void write_log(const char *message) {
  FILE *log_file = fopen(WATCHDOG_LOG_FILE, "a");
  if (log_file == NULL) exit(EXIT_FAILURE);

  fprintf(log_file, "%s\n", message);
  fclose(log_file);
}

/*
  If the port log file size is greater than 200 bytes,
  then rotate the logs by renaming the original log file,
  adding .1 to its original name.
*/
void rotate_logs() {
  struct stat st;
  if (stat(PORT_LOG_FILE, &st) == 0 && st.st_size > 200) {
    char rotated_log[256];
    snprintf(rotated_log, sizeof(rotated_log), "%s.1", PORT_LOG_FILE);
    rename(PORT_LOG_FILE, rotated_log);
    write_log("Rotated port.log");
  }
}

// handle signals by writing to the watchdog log file
void handle_signals(const int signal) {
  puts("Received a signal");
  switch (signal) {
    // user defined signal
    case SIGUSR1:
      write_log("Watchdog heard a user signal");
      break;  
    // Ctrl+C
    case SIGINT:
      write_log("Watchdog terminated");
      exit(0);
      break;
  }
}

/*
* check if a port is open on a remote server 
* and write results to port log file with timestamps
*/ 
void check_port(){ 
  // opening socket
  int sockfd = socket(AF_INET, SOCK_STREAM, 0);
  if (sockfd < 0) exit(EXIT_FAILURE);

  // Define the server address structure
  struct sockaddr_in server_addr;
  server_addr.sin_family = AF_INET;
  server_addr.sin_port = htons(REMOTE_PORT);
  server_addr.sin_addr.s_addr = inet_addr(REMOTE_SERVER);
  
  // openning the log file
  FILE *port_log = fopen(PORT_LOG_FILE, "a");
  if (port_log == NULL) {
    close(sockfd);
    exit(EXIT_FAILURE);
  }
  
  // Attempt to connect to port
  if (connect(sockfd, (struct sockaddr *)&server_addr, sizeof(server_addr)) == 0)
    fprintf(port_log, "%d: Port %d is open\n", (int)time(NULL), REMOTE_PORT);
  else
    fprintf(port_log, "%d: Port %d is closed\n", (int)time(NULL), REMOTE_PORT);

  // cleaning up
  fclose(port_log);
  close(sockfd);
}

void install_seccomp(){
  // TODO create seccomp filters and call this function to sandbox the code.
}

int main() {
  write_log("Watchdog started");

  // handle signals
  signal(SIGUSR1, handle_signals);
  signal(SIGINT, handle_signals);

  // every 2 seconds, check if port is open, and then rotate the logs
  while (1) {
    sleep(2);
    puts("Checking port");
    check_port();
    puts("Rotating logs");
    rotate_logs();
  }

  return 0;
}
